Gluino Coannihilation and Observability of Gluinos at LHC RUN II

The observability of a gluino at LHC RUN II is analyzed for the case where the gluino lies in the gluino-neutralino coannihilation region and the mass gap between the gluino and the neutralino is small. The analysis is carried out under the Higgs boson mass constraint and the constraint of dark matter relic density consistent with the WMAP and Planck experiment. It is shown that in this case a gluino with mass much smaller than the current lower limit of $\sim 1500$ GeV as given by LHC RUN II at 3.2 fb$^{-1}$ of integrated luminosity would have escaped detection. The analysis is done using the signal regions used by the ATLAS Collaboration where an optimization of signal regions was carried out to determine the best regions for gluino discovery in the gluino-neutralino coannihilation region. It is shown that under the Higgs boson mass constraint and the relic density constraint, a gluino mass of $\sim 700$ GeV would require 14 fb$^{-1}$ of integrated luminosity for discovery and a gluino of mass $\sim 1250$ GeV would require 3400 fb$^{-1}$ of integrated luminosity for discovery at LHC RUN II. An analysis of dark matter for this case is also given. It is found that for the range of gluino masses considered, the neutralino mass lies within less than 100 GeV of the gluino mass. Thus a measurement of the gluino mass in the gluino-neutralino coannihilation region will provide a determination of the neutralino mass. In this region the neutralino is dominantly a gaugino and the spin-independent proton-neutralino cross section is small but much larger than the neutrino floor lying in the range $\sim (1-10)\times 10^{-47}$ cm$^{2}$. Thus a significant part of the parameter space of the model will lie within the reach of the next generation LUX-ZEPLIN dark matter experiment.

==> Luminosity.ipynb <==
{
 "metadata": {
  "name": ""
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import matplotlib as mpl\n",
      "import matplotlib.pyplot as plt\n",
      "import numpy as np\n",
      "#mpl.rc('text', usetex = True)\n",
      "%matplotlib"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Using matplotlib backend: TkAgg\n"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "L = (14,66,180,440,970,2000,3400)\n",
      "mg = (706,836,955,1057,1129,1201,1252)\n",
      "\n",
      "plt.figure()\n",
      "plt.plot(L,mg,'b-',label='MC analysis for coannihilation region')\n",
      "plt.plot(3.2,1500,'ro',label='ATLAS result for simplified models')\n",
      "\n",
      "plt.xlabel('Integrated Luminosity for $5\\sigma$ Discovery, fb$^{-1}$')\n",
      "plt.ylabel('$\\\\tilde{g}$ Mass, GeV')\n",
      "plt.axis([-50,3500,700,1600])\n",
      "plt.title('Integrated Luminosity Required for Light Gluino Discovery')\n",
      "plt.legend(loc=9,numpoints=1)\n",
      "\n",
      "plt.savefig('luminosity')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# SI XC is in pb\n",
      "R = 0.12\n",
      "\n",
      "# Data\n",
      "m_i   = np.array((633,634,634,635,636,639))\n",
      "s_i   = np.array((1.4e-47,1.2e-47,8.5e-48,6.5e-48,6.7e-48,6.3e-47))\n",
      "r_i   = np.array((2.09e-1,1.31e-1,1.22e-1,1.27e-1,1.43e-1,2.04e-1))\n",
      "s_i   = s_i*r_i/R\n",
      "print 'Model (i) R\\sigma: ' + str(1e47*s_i[2]) + ', R = ' + str(r_i[2]/R)\n",
      "\n",
      "m_ii  = np.array((754,755,755,756,757,760))\n",
      "s_ii  = np.array((7.6e-48,1.0e-47,1.0e-47,9.9e-48,1.1e-47,4.9e-47))\n",
      "r_ii  = np.array((2.18e-1,1.41e-1,1.10e-1,1.40e-1,1.57e-1,1.96e-1))\n",
      "s_ii  = s_ii*r_ii/R\n",
      "print 'Model (ii) R\\sigma: ' + str(1e47*s_ii[2]) + ', R = ' + str(r_ii[2]/R)\n",
      "\n",
      "m_iii = np.array((867,868,868,869,871,875))\n",
      "s_iii = np.array((9.3e-48,7.6e-48,5.2e-48,4.0e-48,4.0e-48,2.3e-47))\n",
      "r_iii = np.array((2.21e-1,1.21e-1,1.12e-1,1.16e-1,1.58e-1,2.15e-1))\n",
      "s_iii = s_iii*r_iii/R\n",
      "print 'Model (iii) R\\sigma: ' + str(1e47*s_iii[2]) + ', R = ' + str(r_iii[2]/R)\n",
      "\n",
      "m_iv  = np.array((977,976,975,975,975,971))\n",
      "s_iv  = np.array((1.6e-47,4.3e-47,8.6e-47,1.4e-46,2.2e-46,5.2e-45))\n",
      "r_iv  = np.array((9.69e-2,1.01e-1,1.02e-1,1.06e-1,9.23e-2,1.44e-1))\n",
      "s_iv  = s_iv*r_iv/R\n",
      "print 'Model (iv) R\\sigma: ' + str(1e47*s_iv[2]) + ', R = ' + str(r_iv[2]/R)\n",
      "\n",
      "m_v   = np.array((1048,1047,1046,1046,1046,1036))\n",
      "s_v   = np.array((1.4e-47,4.1e-47,8.6e-47,1.5e-46,2.5e-46,9.9e-45))\n",
      "r_v   = np.array((9.48e-2,9.94e-2,1.01e-1,1.05e-1,1.14e-1,1.55e-1))\n",
      "s_v   = s_v*r_v/R\n",
      "print 'Model (v) R\\sigma: ' + str(1e47*s_v[2]) + ', R = ' + str(r_v[2]/R)\n",
      "\n",
      "m_vi  = np.array((1106,1106,1107,1109,1110,1115))\n",
      "s_vi  = np.array((5.7e-48,4.7e-48,3.2e-48,2.4e-48,2.4e-48,9.9e-48))\n",
      "r_vi  = np.array((2.11e-1,1.17e-1,1.10e-1,1.13e-1,1.26e-1,2.08e-1))\n",
      "s_vi  = s_vi*r_vi/R\n",
      "print 'Model (vi) R\\sigma: ' + str(1e47*s_vi[2]) + ', R = ' + str(r_vi[2]/R)\n",
      "\n",
      "m_vii = np.array((1168,1167,1167,1167,1167,1142))\n",
      "s_vii = np.array((1.0e-47,2.9e-47,6.5e-47,1.2e-46,2.1e-46,1.6e-44))\n",
      "r_vii = np.array((1.20e-1,1.00e-1,1.01e-1,1.06e-1,1.15e-1,1.44e-1))\n",
      "s_vii = s_vii*r_vii/R\n",
      "print 'Model (vii) R\\sigma: ' + str(1e47*s_vii[2]) + ', R = ' + str(r_vii[2]/R)\n",
      "\n",
      "\n",
      "# Limits\n",
      "m_floor = (500,1200)\n",
      "s_floor = (5e-49,1.2e-48)\n",
      "\n",
      "m_LUX   = (100,1200)\n",
      "s_LUX   = (1e-45,1e-44)\n",
      "\n",
      "m_LZ    = (100,1200)\n",
      "s_LZ    = (2e-48,2e-47)\n",
      "\n",
      "m_XENON = (100,1200)\n",
      "s_XENON = (2e-45,2e-44)\n",
      "\n",
      "m_XENON_1T = (100,1200)\n",
      "s_XENON_1T = (2.5e-47,2.5e-46)\n",
      "\n",
      "# Plot\n",
      "plt.figure()\n",
      "\n",
      "plt.semilogy(m_i[r_i<=R*1.08],s_i[r_i<=R*1.08],'ko',label='Model (i)')\n",
      "plt.semilogy(m_ii[r_ii<=R*1.08],s_ii[r_ii<=R*1.08],'kv',label='Model (ii)')\n",
      "plt.semilogy(m_iii[r_iii<=R*1.08],s_iii[r_iii<=R*1.08],'k^',label='Model (iii)')\n",
      "plt.semilogy(m_iv[r_iv<=R*1.08],s_iv[r_iv<=R*1.08],'k<',label='Model (iv)')\n",
      "plt.semilogy(m_v[r_v<=R*1.08],s_v[r_v<=R*1.08],'k>',label='Model (v)')\n",
      "plt.semilogy(m_vi[r_vi<=R*1.08],s_vi[r_vi<=R*1.08],'ks',label='Model (vi)')\n",
      "plt.semilogy(m_vii[r_vii<=R*1.08],s_vii[r_vii<=R*1.08],'kd',label='Model (vii)')\n",
      "\n",
      "plt.semilogy(m_XENON,s_XENON,'b-',label='XENON 100',lw=2)\n",
      "plt.semilogy(m_XENON_1T,s_XENON_1T,'b--',label='XENON 1T',lw=2)\n",
      "plt.semilogy(m_LUX,s_LUX,'g-',label='LUX 2015',lw=2)\n",
      "plt.semilogy(m_LZ,s_LZ,'g--',label='LUX-ZEPLIN',lw=2)\n",
      "plt.semilogy(m_floor,s_floor,'r--',label='Neutrino Coherent\\nScattering Floor',lw=3.5)\n",
      "\n",
      "plt.gca().set_xlim([500,1200])\n",
      "plt.xlabel('$\\\\tilde{\\chi}_1^0$ Mass (GeV)')\n",
      "plt.ylabel('R $\\\\times$ $\\\\sigma^{SI}_{p\\\\tilde{\\chi}^0_1}$ (cm^2)')\n",
      "plt.title('Spin-independent p-$\\\\tilde{\\chi}_1^0$ cross section')\n",
      "plt.legend(bbox_to_anchor=(1.39, 0.77),fontsize='small',numpoints=1)\n",
      "plt.subplots_adjust(right=0.75)\n",
      "\n",
      "plt.savefig('sigma_si')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Model (i) R\\sigma: 0.864166666667, R = 1.01666666667\n",
        "Model (ii) R\\sigma: 0.916666666667, R = 0.916666666667\n",
        "Model (iii) R\\sigma: 0.485333333333, R = 0.933333333333\n",
        "Model (iv) R\\sigma: 7.31, R = 0.85\n",
        "Model (v) R\\sigma: 7.23833333333, R = 0.841666666667\n",
        "Model (vi) R\\sigma: 0.293333333333, R = 0.916666666667\n",
        "Model (vii) R\\sigma: 5.47083333333, R = 0.841666666667\n"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# L vs tanBeta\n",
      "tanBeta = (2,5,10,20,30,50)\n",
      "\n",
      "L_i   = (16,14,14,16,16,20,)\n",
      "L_ii  = (62,58,66,71,64,65,)\n",
      "L_iii = (175,184,180,198,214,206,)\n",
      "L_iv  = (470,460,440,460,420,400,)\n",
      "L_v   = (1000,1100,970,1100,890,920,)\n",
      "L_vi  = (2400,1900,2000,1800,2100,2300,)\n",
      "L_vii = (3400,3500,3400,3500,3200,3400,)\n",
      "\n",
      "L = ((L_i,'k-','Model (i)'),\n",
      "     (L_ii,'k--','Model (ii)'),\n",
      "     (L_iii,'k:','Model (iii)'),\n",
      "     (L_iv,'k-.','Model (iv)'),\n",
      "     (L_v,'b-','Model (v)'),\n",
      "     (L_vi,'b--','Model (vi)'),\n",
      "     (L_vii,'b:','Model (vii)'),)\n",
      "\n",
      "plt.figure()\n",
      "for l in L:\n",
      "    plt.semilogy(tanBeta,l[0],l[1],label=l[2])\n",
      "plt.semilogy(tanBeta,[3000]*6,'r-',label='3000 fb$^{-1}$')\n",
      "plt.gca().set_xlim([2,50])\n",
      "plt.xlabel('tan$\\\\beta$')\n",
      "plt.ylabel('Minimum $\\\\mathcal{L}$ for discovery, fb$^{-1}$')\n",
      "plt.title('Dependence of minimum $\\\\mathcal{L}$ for discovery on tan$\\\\beta$')\n",
      "plt.legend(fontsize='small',bbox_to_anchor=(1.35, 0.7),numpoints=1)\n",
      "plt.subplots_adjust(right=0.75)\n",
      "\n",
      "plt.savefig('L_tanBeta')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    }
   ],
   "metadata": {}
  }
 ]
}
